A performance portable implementation of the semi-Lagrangian algorithm in six dimensions

In this paper, we describe our approach to develop a simulation software application for the fully kinetic Vlasov equation which will be used to explore physics beyond the gyrokinetic model. Simulating the fully kinetic Vlasov equation requires efficient utilization of compute and storage capabilities due to the high dimensionality of the problem. In addition, the implementation needs to be extensibility regarding the physical model and flexible regarding the hardware for production runs. We start on the algorithmic background to simulate the 6-D Vlasov equation using a semi-Lagrangian algorithm. The performance portable software stack, which enables production runs on pure CPU as well as AMD or Nvidia GPU accelerated nodes, is presented. The extensibility of our implementation is guaranteed through the described software architecture of the main kernel, which achieves a memory bandwidth of almost 500 GB/s on a V100 Nvidia GPU and around 100 GB/s on an Intel Xeon Gold CPU using a single code base. We provide performance data on multiple node level architectures discussing utilized and further available hardware capabilities. Finally, the network communication bottleneck of 6-D grid based algorithms is quantified. A verification of physics beyond gyrokinetic theory for the example of ion Bernstein waves concludes the work.

==> Plots/CommMemBottleneck.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Jun 11 11:09:27 2022

@author: nils
"""

from matplotlib import pyplot as plt
import numpy as np
import pandas as pd

# Set fonts to latex fonts
# Latex Strings have to be raw strings
from matplotlib import rc
## umrechnungsfaktor cm zu inch
cm2inch =  0.39370079
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text',**{'latex.preamble' : [r'\usepackage{amsfonts}',r'\usepackage{amsmath}',r'\usepackage{amssymb}']})
rc('text', usetex=True)


N = np.arange(10,2000,1)
boundaryWidth = np.arange(1,5,1)
#bandwidth of system; InfiBand is always dual band bandwidth, Number of MPI processes involved in communication
gpu_bw = {'GPU Intra':600,'RavenInfiBand-GPU Intra Node':[2*80,1],
          'GPU Inter':600,'RavenInfiBand-GPU Inter Node':[2*15,4]}
# 4 MPI processes share a node. Two MPI processes share a socket which has to be devided through the bandwidth
cpu_bw = {'CPU Intra':60,'CobraInfiBand-CPU Intra Node':[2*20,4],
          'CPU Inter':60,'CobraInfiBand-CPU Inter Node':[2*12.5,4]}

# fix boundary width on 3 and number of halo regions on 2
def t_mem(N,BW):
    return (np.power(N,6)*(1+1) + np.power(N,5)*2*boundaryWidth[2]*1)*8/(BW*10**9)

def t_comm(N,BW,MPI):
    return (np.power(N,5)*2*boundaryWidth[2]*(1+1))*8/(BW*10**9/MPI)

# Memory Consumption for Halos included into main memory
axes = ['x1','x2','x3','v1','v2','v3']
hardware = ['cpu','gpu']
commTypes = ['intra', 'inter']
hardwareIdxDict = dict([('cpu',0),('gpu',1)])

fig, ax = plt.subplots(nrows=1,ncols=2,figsize=(20*cm2inch, 9*cm2inch),dpi=90)
color = ["#006c66","#00b1ea","#c6d325","#777777","#ef7c00"]

for i in range(0,len(gpu_bw),2):
    mem = list(cpu_bw.keys())[i]
    comm = list(cpu_bw.keys())[i+1]
    ratio = t_mem(N,cpu_bw[mem])/t_comm(N,cpu_bw[comm][0],cpu_bw[comm][1])
    ax[0].plot(N,ratio,label=mem,color=color[i])
    mem = list(gpu_bw.keys())[i]
    comm = list(gpu_bw.keys())[i+1]
    ratio = t_mem(N,gpu_bw[mem])/t_comm(N,gpu_bw[comm][0],gpu_bw[comm][1])
    ax[1].plot(N,ratio,label=mem,color=color[i])


runtimes = dict()
intra = dict([('cpu',[]),('gpu',[])])
inter = dict([('cpu',[]),('gpu',[])])
for NParDim in range(2,7):
  for hw in hardware:
    runtimes[hw] = pd.read_csv('./CommBottleneck'+hw+str(NParDim)+'.csv', header = 0,sep=',',index_col=1)
    for axis in axes:
      try:
        if(runtimes[hw].at['HaloExchange'+axis,'IntraNodeComm']==True):
          intra[hw].append(runtimes[hw].at['Interpolate'+axis,'time-per-call']/runtimes[hw].at['HaloExchange'+axis,'time-per-call'])
        else:
          inter[hw].append(runtimes[hw].at['Interpolate'+axis,'time-per-call']/runtimes[hw].at['HaloExchange'+axis,'time-per-call'])
      except:
        print()

for hw in hardware:
  ax[hardwareIdxDict[hw]].errorbar(32,np.average(intra[hw]),yerr=np.std(intra[hw]),\
                                   color=color[0],marker='x',label='Measured Intra')
  ax[hardwareIdxDict[hw]].errorbar(32,np.average(inter[hw]),yerr=np.std(inter[hw]),\
                                   color=color[2],marker='x',label='Measured Inter')

ax2 = list()
for hw in hardware:
  i = hardwareIdxDict[hw]
  ax[i].hlines(1,-10,1000,color='black',linestyles='dashed',linewidth=1)
  ax[i].set_xlabel(r"Points per Dimension $N$")
  ax[i].set_ylabel(r"$\dfrac{t_\text{interpolate,"+hw+r"}}{t_\text{MPI}}$")
  ax[i].set_xlim(20,50)
  ax[i].set_ylim(0,2)
  ax2.append(ax[i].twiny())
  ax2[i].set_xlim(20,50)
  ax2[i].set_xticklabels([int(x) for x in ax2[i].get_xticks()**6*8/10**9])
  ax2[i].set_xlabel(r'Memory [GB]')
  ax[i].legend(loc='upper right')
  plt.tight_layout()
  fig.show()
  fig.savefig('./CommMemBottleneck.pdf')


==> Plots/MemoryConsumption.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Jun 11 11:09:27 2022

@author: nils
"""

from matplotlib import pyplot as plt
import numpy as np

# Set fonts to latex fonts
# Latex Strings have to be raw strings
from matplotlib import rc
## umrechnungsfaktor cm zu inch
cm2inch =  0.39370079
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text',**{'latex.preamble' : [r'\usepackage{amsfonts}',r'\usepackage{amsmath}',r'\usepackage{amssymb}']})
rc('text', usetex=True)


N = np.arange(10,2000,1)

#ax2 = ax1.twinx()
boundaryWidth = np.arange(4,10,2)

# Memory Consumption for Halos included into main memory
fig, ax1 = plt.subplots(nrows=1,ncols=1,figsize=(16*cm2inch, 10*cm2inch),dpi=90)
color = ["#006c66","#c6d325","#00b1ea","#777777","#ef7c00"]
i=0
for bw in boundaryWidth:
    ax1.plot(N,N**6/(N+bw)**6,'--',label=bw+1,color=color[i])
    ax1.plot(N,N**6/(N**6+N**5*bw),'-',label=bw+1,color=color[i])
    i = i + 1

#ax1.set_xlabel(r"$N$")
#ax1.set_ylabel(r'$\left(\dfrac{N}{N+bw}\right)^6$')
ax1.set_xlabel(r"Points per Dimension $N$")
ax1.set_ylabel(r"$\dfrac{\text{owned DoF}}{\text{AllocatedMem}}$")
ax1.set_ylim(0,1)
ax1.set_xlim(20,50)
ax3 = ax1.twiny()
ax3.set_xlim(20,50)
ax3.set_xticklabels([int(x) for x in ax3.get_xticks()**6*8/10**9])
ax3.set_xlabel(r'Memory [GB]')
ax1.legend(loc='center right', title = "Stencil Width")
#plt.title(r"Ratio Domain Size to View Size")

plt.tight_layout()
fig.savefig('./MemoryConsumption.pdf')
plt.show(block=False)


==> clean.sh <==
rm *log
rm *out
rm *toc
rm *gz
rm *aux
rm *xml
rm *-blx.bib
rm *.pdf
rm *bbl
rm *blg
rm *dvi

